Tripartite information of free fermions: a universal entanglement coefficient from the sine kernel

We study the tripartite information I_3 of free fermions on two-dimensional lattices partitioned into three adjacent strips of width w. Translation invariance yields the exact decomposition I_3 = \sum_{k_y} g(k_F(k_y) w), where g(z) is a universal function of the scaling variable z = k_F w, determined by the spectrum of the sine-kernel (Slepian) integral operator. We find that g(z) has a unique zero at z* = 1.329 +/- 0.001: modes with k_F w < z* violate monogamy of mutual information (g > 0), while modes with k_F w > z* satisfy it (g < 0). The central analytical result is g(z) = cz + O(z^3 ln z) with c = 3 ln(4/3)/pi ~ 0.2747, derived from the rank-1 limit of the sine kernel. Two exact cancellations -- of the z ln z area-law terms and of the z^2 terms -- are intrinsic to the I_3 combination. The coefficient c generalizes to n-partite information: c_n = (n/pi) ln R_n with R_n a rational number from binomial combinatorics. For Renyi entropy of index alpha, we show that g_alpha(z) ~ z^alpha for alpha < 2 and g_2(z) = -(8/pi^3)z^3: von Neumann entropy (alpha = 1) uniquely gives linear sensitivity to Lifshitz transitions, while Renyi-2 gives only cubic sensitivity. We verify all predictions on square, triangular, and cubic lattices. DMRG calculations on the interacting t-V model provide evidence that the linear coefficient is independent of the Luttinger parameter K.

==> anc/dmrg_I3_luttinger.py <==
#!/usr/bin/env python3
"""
DMRG computation of exact I₃ in the t-V model (Luttinger liquid).
v6: ALL entropies computed via get_theta() to avoid get_rho_segment bugs
with charge conservation pipe legs.

Model: H = -t Σ(c†_i c_{i+1} + h.c.) + V Σ n_i n_{i+1}, OBC
Requirements: pip install physics-tenpy numpy scipy matplotlib
Usage:
  python dmrg_luttinger.py --validate
  python dmrg_luttinger.py --L 128 --w 4
"""

import numpy as np
from scipy.linalg import eigvalsh
import time, argparse, json, sys
from collections import defaultdict

###############################################################################
# PART 1: Entropy
###############################################################################

def entropy_from_rdm(rho):
    eigs = eigvalsh(rho)
    eigs = eigs[eigs > 1e-15]
    return -np.sum(eigs * np.log(eigs))


###############################################################################
# PART 2: ED (for validation)
###############################################################################

def ed_ground_state(L, N, V):
    from itertools import combinations
    from scipy.sparse import csr_matrix
    from scipy.sparse.linalg import eigsh

    basis = [sum(1 << s for s in combo) for combo in combinations(range(L), N)]
    dim = len(basis)
    idx_map = {s: i for i, s in enumerate(basis)}
    rows, cols, vals = [], [], []
    for idx, state in enumerate(basis):
        diag = 0.0
        for i in range(L):
            j = (i + 1) % L
            if ((state >> i) & 1) and ((state >> j) & 1):
                diag += V
        if abs(diag) > 1e-15:
            rows.append(idx); cols.append(idx); vals.append(diag)
        for i in range(L):
            j = (i + 1) % L
            for si, sj in [(i, j), (j, i)]:
                if ((state >> sj) & 1) and not ((state >> si) & 1):
                    ns = state ^ (1 << si) ^ (1 << sj)
                    mn, mx = min(si, sj), max(si, sj)
                    sign = (-1) ** bin((state >> (mn+1)) & ((1 << (mx-mn-1))-1)).count('1')
                    ni = idx_map.get(ns)
                    if ni is not None:
                        rows.append(ni); cols.append(idx); vals.append(-sign)
    H = csr_matrix((vals, (rows, cols)), shape=(dim, dim))
    E, psi = eigsh(H, k=1, which='SA')
    return psi[:, 0], basis, E[0]


def ed_rdm(psi, basis, L, sites):
    sites = sorted(sites)
    complement = sorted(set(range(L)) - set(sites))
    def split(state):
        a = sum(((state >> s) & 1) << k for k, s in enumerate(sites))
        b = sum(((state >> s) & 1) << k for k, s in enumerate(complement))
        return a, b
    b_groups = defaultdict(list)
    for idx, state in enumerate(basis):
        a, b = split(state)
        b_groups[b].append((a, psi[idx]))
    a_states = sorted({a for entries in b_groups.values() for a, _ in entries})
    a_map = {s: i for i, s in enumerate(a_states)}
    dim_A = len(a_states)
    rho = np.zeros((dim_A, dim_A))
    for entries in b_groups.values():
        phi = np.zeros(dim_A)
        for a, amp in entries:
            phi[a_map[a]] = amp
        rho += np.outer(phi, phi)
    return rho


def ed_I3(psi, basis, L, w, offset=0):
    A = list(range(offset, offset + w))
    B = list(range(offset + w, offset + 2*w))
    D = list(range(offset + 2*w, offset + 3*w))
    def S(sites):
        return entropy_from_rdm(ed_rdm(psi, basis, L, sites))
    return S(A) + S(B) + S(D) - S(A+B) - S(B+D) - S(A+D) + S(A+B+D)


###############################################################################
# PART 3: DMRG via TeNPy
###############################################################################

def dmrg_ground_state(L, N, V, chi_max=200, verbose=False):
    from tenpy.models.model import CouplingMPOModel
    from tenpy.networks.site import FermionSite
    from tenpy.algorithms import dmrg
    from tenpy.networks.mps import MPS

    class SpinlessFermionTV(CouplingMPOModel):
        def init_sites(self, model_params):
            return FermionSite(conserve='N')
        def init_terms(self, model_params):
            t_hop = model_params.get('t', 1.0)
            V_int = model_params.get('V', 0.0)
            L = model_params['L']
            for i in range(L - 1):
                self.add_coupling_term(-t_hop, i, i+1, 'Cd', 'C', plus_hc=True)
                if abs(V_int) > 1e-15:
                    self.add_coupling_term(V_int, i, i+1, 'N', 'N')

    model_params = {'L': L, 't': 1.0, 'V': V, 'bc_MPS': 'finite'}
    model = SpinlessFermionTV(model_params)

    product_state = ['full'] * N + ['empty'] * (L - N)
    psi = MPS.from_product_state(model.lat.mps_sites(), product_state, bc='finite')

    dmrg_params = {
        'mixer': True,
        'max_E_err': 1e-12,
        'max_S_err': 1e-10,
        'trunc_params': {'chi_max': chi_max, 'svd_min': 1e-14},
        'max_sweeps': 60,
        'N_sweeps_check': 4,
    }
    if not verbose:
        import logging
        logging.getLogger('tenpy').setLevel(logging.WARNING)

    eng = dmrg.TwoSiteDMRGEngine(psi, model, dmrg_params)
    E0, psi0 = eng.run()
    if verbose:
        print(f"  E0/L = {E0/L:.10f}, max chi = {max(psi0.chi)}")
    return psi0, E0


###############################################################################
# PART 3b: Entropy from MPS via get_theta
###############################################################################

def get_theta_numpy(psi, i0, n):
    """
    Get the wavefunction tensor for sites [i0, i0+n) as a numpy array.
    Shape: (chi_L, 2, 2, ..., 2, chi_R) with n physical indices.

    With individual physical legs (not pipe), to_ndarray() gives standard
    [|0⟩, |1⟩] ordering per site — i.e. computational basis.
    """
    theta = psi.get_theta(i0, n)
    return theta.to_ndarray()


def entropy_contiguous(psi, sites):
    """
    Entropy of a contiguous segment [sites[0], sites[-1]].
    Uses get_theta: θ has shape (χ_L, d0, d1, ..., d_{n-1}, χ_R).
    ρ_segment(s,s') = Σ_{α,β} θ(α,s,β) θ*(α,s',β)
    """
    i0 = sites[0]
    n = len(sites)
    theta = get_theta_numpy(psi, i0, n)
    # theta shape: (chi_L, 2, 2, ..., 2, chi_R)
    chi_L = theta.shape[0]
    chi_R = theta.shape[-1]
    d = 2**n

    # Reshape to (chi_L, d, chi_R), then to (d, chi_L * chi_R)
    theta_m = theta.reshape(chi_L, d, chi_R)
    theta_m = theta_m.transpose(1, 0, 2).reshape(d, chi_L * chi_R)

    # ρ = θ_m @ θ_m†
    rho = theta_m @ theta_m.conj().T
    return entropy_from_rdm(rho)


def entropy_AD(psi, w, center):
    """
    Entropy of A∪D where A=[center, center+w), D=[center+2w, center+3w),
    tracing out B=[center+w, center+2w) and the environment.

    θ shape: (χ_L, 2^w, 2^w, 2^w, χ_R) = (χ_L, dA, dB, dD, χ_R)
    ρ_AD(a,d; a',d') = Σ_{α,b,β} θ(α,a,b,d,β) θ*(α,a',b,d',β)
    """
    theta = get_theta_numpy(psi, center, 3 * w)
    chi_L = theta.shape[0]
    chi_R = theta.shape[-1]
    dA = 2**w
    dB = 2**w
    dD = 2**w

    # Reshape: (chi_L, dA, dB, dD, chi_R)
    theta_r = theta.reshape(chi_L, dA, dB, dD, chi_R)

    # Transpose to: (dA, dD, chi_L, dB, chi_R)
    theta_t = theta_r.transpose(1, 3, 0, 2, 4)

    # Reshape to: (dA*dD, chi_L*dB*chi_R) — "kept" vs "traced"
    theta_m = theta_t.reshape(dA * dD, chi_L * dB * chi_R)

    # ρ_AD = θ_m @ θ_m†
    rho_AD = theta_m @ theta_m.conj().T
    return entropy_from_rdm(rho_AD)


def dmrg_I3(psi, w, center):
    """Compute exact I₃ from DMRG MPS using get_theta for all entropies."""
    a = center
    A = list(range(a, a + w))
    B = list(range(a + w, a + 2*w))
    D = list(range(a + 2*w, a + 3*w))
    AB = list(range(a, a + 2*w))
    BD = list(range(a + w, a + 3*w))
    ABD = list(range(a, a + 3*w))

    S_A = entropy_contiguous(psi, A)
    S_B = entropy_contiguous(psi, B)
    S_D = entropy_contiguous(psi, D)
    S_AB = entropy_contiguous(psi, AB)
    S_BD = entropy_contiguous(psi, BD)
    S_ABD = entropy_contiguous(psi, ABD)
    S_AD = entropy_AD(psi, w, center)

    I3 = S_A + S_B + S_D - S_AB - S_BD - S_AD + S_ABD
    return I3, {'S_A': S_A, 'S_B': S_B, 'S_D': S_D,
                'S_AB': S_AB, 'S_BD': S_BD, 'S_AD': S_AD, 'S_ABD': S_ABD}


###############################################################################
# PART 4: Kernel prediction
###############################################################################

def kernel_g(z, w_kern, K):
    if z <= 0 or z / w_kern >= np.pi:
        return 0.0
    kF = z / w_kern
    gamma = (K + 1.0/K) / 2.0
    N = 3 * w_kern
    C = np.zeros((N, N))
    for i in range(N):
        for j in range(N):
            d = i - j
            C[i, j] = kF/np.pi if d == 0 else np.sin(kF*d)/(np.pi*abs(d)**gamma)
    A = np.arange(w_kern); B = np.arange(w_kern, 2*w_kern); D = np.arange(2*w_kern, 3*w_kern)
    def S(idx):
        eigs = eigvalsh(C[np.ix_(idx, idx)])
        eigs = np.clip(eigs, 1e-15, 1 - 1e-15)
        return -np.sum(eigs*np.log(eigs) + (1-eigs)*np.log(1-eigs))
    return S(A)+S(B)+S(D)-S(np.r_[A,B])-S(np.r_[B,D])-S(np.r_[A,D])+S(np.r_[A,B,D])


###############################################################################
# PART 5: Validation
###############################################################################

def validate(L=16, w=2):
    print("=" * 70)
    print(f"VALIDATION: ED (PBC) vs DMRG (OBC) at L={L}, w={w}")
    print("=" * 70)

    N = L // 4
    V_vals = [0.0, 0.5, 1.0]

    print(f"\n{'V':>5s} {'I3_ED':>13s} {'I3_DMRG':>13s} {'diff':>10s}")
    print("-" * 45)

    for V in V_vals:
        psi_ed, basis_ed, E_ed = ed_ground_state(L, N, V)
        I3_ed = ed_I3(psi_ed, basis_ed, L, w, offset=0)

        psi_dmrg, E_dmrg = dmrg_ground_state(L, N, V, chi_max=100, verbose=False)
        center = L // 2 - (3 * w) // 2
        I3_dmrg, ent = dmrg_I3(psi_dmrg, w, center)

        diff = abs(I3_ed - I3_dmrg)
        print(f"{V:5.1f} {I3_ed:+13.8f} {I3_dmrg:+13.8f} {diff:10.2e}")
        print(f"      S_A={ent['S_A']:.6f} S_B={ent['S_B']:.6f} S_D={ent['S_D']:.6f}")
        print(f"      S_AB={ent['S_AB']:.6f} S_BD={ent['S_BD']:.6f} "
              f"S_AD={ent['S_AD']:.6f} S_ABD={ent['S_ABD']:.6f}")

    print("\nNote: ED uses PBC, DMRG uses OBC → small differences expected.")
    print("Large differences indicate a bug.")


###############################################################################
# PART 6: Production scan
###############################################################################

def production_scan(L, w, Delta_vals, chi_max=200, verbose=False):
    print("=" * 80)
    print(f"PRODUCTION: L={L}, w={w}, chi_max={chi_max}")
    print(f"Δ values: {Delta_vals}")
    print("=" * 80)

    center = L // 2 - (3 * w) // 2
    margin = min(center, L - center - 3*w)
    print(f"Strip placement: sites [{center}, {center+3*w}), margin = {margin} sites")

    N_min = max(2, int(0.3 * L / (np.pi * w)) + 1)
    N_max = min(L - 2, int(3.0 * L / (np.pi * w)) + 1)
    N_list = list(range(N_min, min(N_max + 1, N_min + 12)))
    print(f"Particle numbers: N = {N_list}")
    print(f"Corresponding z range: [{np.pi*N_list[0]*w/L:.2f}, {np.pi*N_list[-1]*w/L:.2f}]")

    results = []
    header = (f"{'Δ':>5s} {'K':>6s} {'N':>3s} {'z':>7s} "
              f"{'I3_exact':>13s} {'g_kernel':>13s} {'ratio':>8s} {'chi':>4s} {'t(s)':>6s}")
    print(f"\n{header}")
    print("-" * len(header))

    for Delta in Delta_vals:
        V = 2.0 * Delta
        K = np.pi / (2*np.arccos(-Delta)) if abs(Delta) < 1.0 else float('nan')

        for N in N_list:
            kF = np.pi * N / L
            z = kF * w
            t0 = time.time()
            try:
                psi, E0 = dmrg_ground_state(L, N, V, chi_max=chi_max, verbose=verbose)
                chi_actual = max(psi.chi)
                I3, entropies = dmrg_I3(psi, w, center)
                dt = time.time() - t0

                g_k = kernel_g(z, max(w, 40), K) if not np.isnan(K) else float('nan')
                ratio = I3/g_k if not np.isnan(g_k) and abs(g_k) > 1e-12 else float('nan')

                results.append({
                    'L': L, 'w': w, 'N': N, 'Delta': Delta, 'V': V,
                    'K': float(K), 'kF': kF, 'z': z,
                    'I3': I3, 'g_kernel': float(g_k), 'ratio': float(ratio),
                    'chi': chi_actual, 'E0_per_L': E0/L, 'time': dt,
                    **{k: float(v) for k, v in entropies.items()},
                })

                r_str = f"{ratio:8.3f}" if not np.isnan(ratio) else "     ---"
                gk_str = f"{g_k:+13.8f}" if not np.isnan(g_k) else "          ---"
                print(f"{Delta:5.2f} {K:6.3f} {N:3d} {z:7.4f} "
                      f"{I3:+13.8f} {gk_str} {r_str} {chi_actual:4d} {dt:6.1f}")
            except Exception as e:
                import traceback
                traceback.print_exc()
                dt = time.time() - t0
                print(f"{Delta:5.2f} {K:6.3f} {N:3d} {z:7.3f} ERROR: {e}")
                continue
    return results


###############################################################################
# PART 7: Analysis
###############################################################################

def analyze(results):
    if not results:
        print("No results to analyze.")
        return

    c_free = 3 * np.log(4/3) / np.pi
    L = results[0]['L']
    w = results[0]['w']

    print("\n" + "=" * 80)
    print(f"R(Δ) = I₃(Δ) / I₃(0) at fixed N [L={L}, w={w}]")
    print("=" * 80)

    by_N = defaultdict(dict)
    for r in results:
        by_N[r['N']][round(r['Delta'], 4)] = r

    Deltas_nonzero = sorted(set(round(r['Delta'], 4) for r in results) - {0.0})

    print(f"{'N':>3s} {'z':>6s}", end="")
    for d in Deltas_nonzero:
        K = np.pi / (2*np.arccos(-d)) if abs(d) < 1 else 0
        print(f"  K={K:.2f}", end="")
    print()

    for N in sorted(by_N.keys()):
        if 0.0 not in by_N[N]: continue
        I3_0 = by_N[N][0.0]['I3']
        z = by_N[N][0.0]['z']
        if abs(I3_0) < 1e-10: continue
        print(f"{N:3d} {z:6.3f}", end="")
        for d in Deltas_nonzero:
            if d in by_N[N]:
                R = by_N[N][d]['I3'] / I3_0
                print(f"  {R:6.3f}", end="")
            else:
                print(f"    ---", end="")
        print()

    print("\n" + "=" * 80)
    print("c_K EXTRACTION")
    print("=" * 80)

    by_K = defaultdict(list)
    for r in results:
        if not np.isnan(r['K']):
            by_K[round(r['K'], 4)].append(r)

    print(f"\n{'K':>6s} {'Δ':>5s} {'c_K(DMRG)':>12s} {'c_K(kernel)':>12s} "
          f"{'ratio':>8s} {'c_K/c_free':>10s}")

    for K in sorted(by_K.keys()):
        entries = sorted(by_K[K], key=lambda x: x['z'])
        Delta = entries[0]['Delta']
        small = [r for r in entries if 0.1 < r['z'] < 1.5]
        if len(small) >= 2:
            z_arr = np.array([r['z'] for r in small])
            I3_arr = np.array([r['I3'] for r in small])
            gk_arr = np.array([r['g_kernel'] for r in small])
            cK = np.polyfit(z_arr, I3_arr, 1)[0]
            valid = ~np.isnan(gk_arr)
            cK_kern = np.polyfit(z_arr[valid], gk_arr[valid], 1)[0] if np.any(valid) else float('nan')
            ratio = cK/cK_kern if abs(cK_kern) > 1e-12 and not np.isnan(cK_kern) else float('nan')
            r_str = f"{ratio:8.4f}" if not np.isnan(ratio) else "     ---"
            print(f"{K:6.3f} {Delta:5.2f} {cK:12.6f} {cK_kern:12.6f} "
                  f"{r_str} {cK/c_free:10.4f}")

    outfile = f'dmrg_I3_L{L}_w{w}.json'
    with open(outfile, 'w') as f:
        json.dump(results, f, indent=2, default=str)
    print(f"\nSaved to {outfile}")


###############################################################################
# MAIN
###############################################################################

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='DMRG I₃ in Luttinger liquid')
    parser.add_argument('--validate', action='store_true', help='Run validation (ED vs DMRG)')
    parser.add_argument('--L', type=int, default=128, help='System size')
    parser.add_argument('--w', type=int, default=4, help='Strip width')
    parser.add_argument('--chi', type=int, default=200, help='Max bond dimension')
    parser.add_argument('--Delta', type=float, nargs='+', default=None, help='Delta values')
    parser.add_argument('--verbose', action='store_true')
    args = parser.parse_args()

    if args.validate:
        validate(L=16, w=2)
        sys.exit(0)

    if args.Delta:
        Delta_vals = args.Delta
    else:
        Delta_vals = [0.0, 0.2, 0.3, 0.5, -0.2, -0.3, -0.5]

    dim_ABD = 2 ** (3 * args.w)
    if dim_ABD > 50000:
        print(f"ERROR: 3w = {3*args.w} gives dim={dim_ABD}. Use w <= 5.")
        sys.exit(1)

    results = production_scan(args.L, args.w, Delta_vals, chi_max=args.chi, verbose=args.verbose)
    analyze(results)
    print("\nDONE.")


==> anc/ising_test.py <==
#!/usr/bin/env python3
"""
Test whether c_{I₃} ∝ c_{CFT}.

Compare:
  - Free Dirac fermion at k_F = π/2 (c_CFT = 1)
  - Critical TFIM / Kitaev chain (c_CFT = 1/2)

For the TFIM, the Peschel correlation matrix is a Toeplitz matrix
with symbol g(φ) = (e^{iφ} + h)/|e^{iφ} + h|.
At criticality h=1: g_l = 2(-1)^{l+1} / (π(2l-1)).

Key difference from Dirac: the matrix is NOT Hermitian (g_l ≠ g_{-l}).
Entropy uses SINGULAR VALUES, not eigenvalues.

Two Majorana chains = one Dirac fermion ⟹ I₃(TFIM)/I₃(Dirac) → 1/2
if c_{I₃} ∝ c_{CFT}.

Requirements: numpy, scipy
"""

import numpy as np
from scipy.linalg import eigvalsh, svd

###############################################################################
# Free Dirac fermion
###############################################################################

def dirac_corr_matrix(kF, N):
    """Sine kernel correlation matrix for free fermions at Fermi momentum kF."""
    C = np.zeros((N, N))
    for i in range(N):
        for j in range(N):
            d = i - j
            if d == 0:
                C[i, j] = kF / np.pi
            else:
                C[i, j] = np.sin(kF * d) / (np.pi * d)
    return C


def entropy_dirac(C_sub):
    """Entanglement entropy from Dirac correlation matrix eigenvalues ∈ [0,1]."""
    eigs = eigvalsh(C_sub)
    eigs = np.clip(eigs, 1e-15, 1 - 1e-15)
    return -np.sum(eigs * np.log(eigs) + (1 - eigs) * np.log(1 - eigs))


def I3_dirac(kF, w):
    """I₃ for free Dirac fermion."""
    N = 3 * w
    C = dirac_corr_matrix(kF, N)
    A = list(range(w))
    B = list(range(w, 2*w))
    D = list(range(2*w, 3*w))

    def S(idx):
        return entropy_dirac(C[np.ix_(idx, idx)])

    return S(A) + S(B) + S(D) - S(A+B) - S(B+D) - S(A+D) + S(A+B+D)


###############################################################################
# Critical TFIM (c_CFT = 1/2)
###############################################################################

def tfim_g_coeff(l, h=1.0):
    """
    Fourier coefficients of TFIM symbol.
    g(φ) = (e^{iφ} + h)/|e^{iφ} + h|

    At h=1 (critical): g_l = 2(-1)^{l+1} / (π(2l-1))
    """
    if abs(h - 1.0) < 1e-10:
        denom = 2*l - 1
        if denom == 0:
            return 0.0  # shouldn't happen for integer l
        return 2.0 * (-1)**(l + 1) / (np.pi * denom)
    else:
        # Numerical integration for general h
        n_pts = 100000
        phi = np.linspace(-np.pi, np.pi, n_pts, endpoint=False)
        g_phi = (np.exp(1j*phi) + h) / np.abs(np.exp(1j*phi) + h)
        gl = np.mean(g_phi * np.exp(-1j * l * phi))
        return gl.real


def tfim_corr_matrix(N, h=1.0):
    """Build N×N Toeplitz matrix for TFIM."""
    G = np.zeros((N, N))
    for i in range(N):
        for j in range(N):
            G[i, j] = tfim_g_coeff(i - j, h)
    return G


def entropy_tfim(G_sub):
    """
    Entropy from singular values of TFIM correlation matrix.
    The matrix is NOT Hermitian; entropy uses singular values ν_k:
    S = Σ_k H((1+ν_k)/2) where H(x) = -x ln x - (1-x) ln(1-x)
    """
    _, sigma, _ = np.linalg.svd(G_sub)
    sigma = np.clip(sigma, 1e-15, 1 - 1e-15)
    lam = (1 + sigma) / 2
    return -np.sum(lam * np.log(lam) + (1 - lam) * np.log(1 - lam))


def I3_tfim(w, h=1.0):
    """I₃ for three adjacent strips of width w in TFIM."""
    N = 3 * w
    G = tfim_corr_matrix(N, h)
    A = list(range(w))
    B = list(range(w, 2*w))
    D = list(range(2*w, 3*w))

    def S(idx):
        return entropy_tfim(G[np.ix_(idx, idx)])

    return S(A) + S(B) + S(D) - S(A+B) - S(B+D) - S(A+D) + S(A+B+D)


###############################################################################
# Also compute g(z) at variable z for the STANDARD Dirac kernel
# (from supplementary.py, for reference)
###############################################################################

def compute_g_dirac(z, w=80):
    """g(z) for free Dirac fermion, from sine kernel at strip width w."""
    if z <= 0:
        return 0.0
    kF = z / w
    if kF >= np.pi:
        return 0.0
    return I3_dirac(kF, w)


###############################################################################
# Main comparison
###############################################################################

if __name__ == "__main__":
    print("=" * 80)
    print("TEST: c_{I₃} ∝ c_{CFT}?")
    print("Comparing free Dirac (c=1) with critical TFIM (c=1/2)")
    print("=" * 80)

    # --- Test 1: Entanglement entropy scaling S ~ (c/3) ln(w) ---
    print("\n--- Test 1: Entropy scaling S(w) ~ (c_CFT/3) ln(w) ---")
    print(f"{'w':>4s} {'S_Dirac':>12s} {'S_TFIM':>12s} {'ratio':>8s} "
          f"{'c_eff(D)':>10s} {'c_eff(T)':>10s}")

    prev_S_D, prev_S_T, prev_w = None, None, None
    for w in [4, 8, 16, 32, 64, 128]:
        kF = np.pi / 2
        C_D = dirac_corr_matrix(kF, w)
        G_T = tfim_corr_matrix(w)
        S_D = entropy_dirac(C_D)
        S_T = entropy_tfim(G_T)
        ratio = S_T / S_D if abs(S_D) > 1e-10 else float('nan')

        # Extract effective c from S(2w)/S(w) - 1 ~ (c/3) ln 2
        if prev_S_D is not None:
            c_eff_D = (S_D - prev_S_D) / (np.log(w / prev_w) / 3)
            c_eff_T = (S_T - prev_S_T) / (np.log(w / prev_w) / 3)
            print(f"{w:4d} {S_D:12.6f} {S_T:12.6f} {ratio:8.4f} "
                  f"{c_eff_D:10.4f} {c_eff_T:10.4f}")
        else:
            print(f"{w:4d} {S_D:12.6f} {S_T:12.6f} {ratio:8.4f}")

        prev_S_D, prev_S_T, prev_w = S_D, S_T, w

    # --- Test 2: I₃ comparison ---
    print("\n--- Test 2: I₃(w) comparison ---")
    print("If c_{I₃} ∝ c_{CFT}, then I₃(TFIM)/I₃(Dirac) → 1/2")
    print(f"\n{'w':>4s} {'z=πw/2':>8s} {'I3_Dirac':>13s} {'I3_TFIM':>13s} "
          f"{'ratio':>8s} {'pred(1/2)':>10s}")
    print("-" * 65)

    for w in [1, 2, 3, 4, 6, 8, 12, 16, 24, 32, 48, 64]:
        z = np.pi * w / 2
        i3_D = I3_dirac(np.pi / 2, w)
        i3_T = I3_tfim(w)
        ratio = i3_T / i3_D if abs(i3_D) > 1e-12 else float('nan')

        print(f"{w:4d} {z:8.2f} {i3_D:+13.8f} {i3_T:+13.8f} "
              f"{ratio:8.4f} {'← 0.5?' if abs(ratio - 0.5) < 0.05 else ''}")

    # --- Test 3: g(z)/z at small z ---
    print("\n--- Test 3: Linear coefficient c = lim_{z→0} g(z)/z ---")
    print("For Dirac: c = 3ln(4/3)/π ≈ 0.2747")
    print("If c ∝ c_CFT: c_{Ising} = 3ln(4/3)/(2π) ≈ 0.1374")
    print()

    c_exact = 3 * np.log(4/3) / np.pi
    w_ref = 80
    print(f"{'z':>8s} {'g_Dirac(z)/z':>14s} {'deviation':>10s}")
    for z in [0.001, 0.003, 0.01, 0.03, 0.1]:
        g_D = compute_g_dirac(z, w_ref)
        ratio_D = g_D / z
        dev = abs(ratio_D - c_exact) / c_exact
        print(f"{z:8.4f} {ratio_D:14.8f} {dev:10.2e}")

    print(f"\nc_exact = {c_exact:.10f}")
    print(f"c_exact/2 = {c_exact/2:.10f}  (prediction for c=1/2 CFT)")

    # --- Test 4: Asymptotic value ---
    print("\n--- Test 4: Large-z asymptotic ---")
    print("g(z→∞) → (1/6)ln(3/4) for Dirac")
    print("Prediction for TFIM: (1/12)ln(3/4)")

    g_inf_dirac = np.log(3/4) / 6
    g_inf_tfim = np.log(3/4) / 12

    print(f"\n(1/6)ln(3/4)  = {g_inf_dirac:.8f}")
    print(f"(1/12)ln(3/4) = {g_inf_tfim:.8f}")
    print(f"\nLarge-w I₃ values:")
    for w in [32, 64, 128]:
        i3_D = I3_dirac(np.pi/2, w)
        i3_T = I3_tfim(w)
        print(f"  w={w:3d}: I3_D={i3_D:+.8f} (pred {g_inf_dirac:+.8f}), "
              f"I3_T={i3_T:+.8f} (pred {g_inf_tfim:+.8f})")

    print("\n" + "=" * 80)
    print("DONE")
    print("=" * 80)


==> anc/luttinger_I3_exact.py <==
#!/usr/bin/env python3
"""
Exact I₃ in the t-V model (spinless fermions with NN interaction).
Uses FULL reduced density matrix — correct for interacting systems.
No Peschel approximation.

Model:  H = -t Σ(c†_i c_{i+1} + h.c.) + V Σ n_i n_{i+1},  PBC
        V = 2Δ  maps to XXZ chain with anisotropy Δ
        K = π / (2 arccos(-Δ))  is the Luttinger parameter

Requirements: numpy, scipy (standard Anaconda is fine)
Usage:
    python luttinger_I3_exact.py                  # full scan, L=20, ~4-8 hours
    python luttinger_I3_exact.py --quick           # test run, ~10 min
    python luttinger_I3_exact.py --L 24 --w 2      # larger system, ~24 hours
    python luttinger_I3_exact.py --L 16 --w 2      # fast check, ~30 min
"""

import numpy as np
from scipy.sparse import csr_matrix
from scipy.sparse.linalg import eigsh
from scipy.linalg import eigvalsh
from itertools import combinations
from collections import defaultdict
import time, argparse, json, os

# ================================================================
# 1. Hamiltonian
# ================================================================

def build_hamiltonian(L, N, V=0.0):
    """
    Sparse Hamiltonian for N spinless fermions on L-site ring (PBC).
    H = -Σ(c†_i c_{i+1} + h.c.) + V Σ n_i n_{i+1}
    """
    basis = [sum(1 << s for s in combo) for combo in combinations(range(L), N)]
    dim = len(basis)
    idx_map = {s: i for i, s in enumerate(basis)}

    rows, cols, vals = [], [], []

    for idx, state in enumerate(basis):
        # Diagonal: V n_i n_{i+1}
        diag = 0.0
        for i in range(L):
            j = (i + 1) % L
            if ((state >> i) & 1) and ((state >> j) & 1):
                diag += V
        if abs(diag) > 1e-15:
            rows.append(idx); cols.append(idx); vals.append(diag)

        # Hopping: -c†_i c_j and h.c.
        for i in range(L):
            j = (i + 1) % L
            for si, sj in [(i, j), (j, i)]:
                if ((state >> sj) & 1) and not ((state >> si) & 1):
                    new = state ^ (1 << si) ^ (1 << sj)
                    mn, mx = min(si, sj), max(si, sj)
                    # Jordan-Wigner sign: count occupied sites between mn and mx
                    between = (state >> (mn + 1)) & ((1 << (mx - mn - 1)) - 1)
                    sign = (-1) ** bin(between).count('1')
                    # PBC extra sign for wrap-around hop (i=L-1, j=0)
                    if mx - mn > 1:  # normal hop, sign already correct
                        pass
                    ni = idx_map.get(new)
                    if ni is not None:
                        rows.append(ni); cols.append(idx); vals.append(-sign)

    H = csr_matrix((vals, (rows, cols)), shape=(dim, dim))
    return H, basis


def ground_state(L, N, V):
    """Return ground state wavefunction and basis."""
    H, basis = build_hamiltonian(L, N, V)
    E, psi = eigsh(H, k=1, which='SA')
    return psi[:, 0], basis, E[0]

# ================================================================
# 2. Exact entanglement entropy via reduced density matrix
# ================================================================

def exact_entropy(psi, basis, L, sites_A):
    """
    S(A) = -Tr(ρ_A ln ρ_A) from the FULL reduced density matrix.
    
    Method: decompose each basis state |s⟩ = |s_A⟩|s_B⟩,
    group by s_B, and build ρ_A = Σ_{s_B} |φ_{s_B}⟩⟨φ_{s_B}|.
    """
    sites_A = sorted(sites_A)
    sites_B = sorted(set(range(L)) - set(sites_A))

    def split(state):
        a = sum(((state >> s) & 1) << k for k, s in enumerate(sites_A))
        b = sum(((state >> s) & 1) << k for k, s in enumerate(sites_B))
        return a, b

    # Group amplitudes by B-configuration
    b_groups = defaultdict(list)
    for idx, state in enumerate(basis):
        a, b = split(state)
        b_groups[b].append((a, psi[idx]))

    # Enumerate A-configurations
    a_states = sorted({a for entries in b_groups.values() for a, _ in entries})
    a_map = {s: i for i, s in enumerate(a_states)}
    dim_A = len(a_states)

    # Build ρ_A
    rho = np.zeros((dim_A, dim_A))
    for entries in b_groups.values():
        phi = np.zeros(dim_A)
        for a, amp in entries:
            phi[a_map[a]] = amp
        rho += np.outer(phi, phi)

    # Entropy
    eigs = eigvalsh(rho)
    eigs = eigs[eigs > 1e-15]
    return -np.sum(eigs * np.log(eigs))

# ================================================================
# 3. I₃ = S_A + S_B + S_D - S_AB - S_BD - S_AD + S_ABD
# ================================================================

def exact_I3(psi, basis, L, w, offset=0):
    """Exact I₃ for three adjacent strips of width w."""
    A = list(range(offset, offset + w))
    B = list(range(offset + w, offset + 2 * w))
    D = list(range(offset + 2 * w, offset + 3 * w))

    SA   = exact_entropy(psi, basis, L, A)
    SB   = exact_entropy(psi, basis, L, B)
    SD   = exact_entropy(psi, basis, L, D)
    SAB  = exact_entropy(psi, basis, L, A + B)
    SBD  = exact_entropy(psi, basis, L, B + D)
    SAD  = exact_entropy(psi, basis, L, A + D)
    SABD = exact_entropy(psi, basis, L, A + B + D)

    return SA + SB + SD - SAB - SBD - SAD + SABD

# ================================================================
# 4. Kernel prediction (Gaussian state with 1/r^γ correlator)
# ================================================================

def kernel_g(z, w_kern, K):
    """g_K(z) from modified kernel sin(kFr)/(π|r|^γ), Peschel formula."""
    if z <= 0 or z / w_kern >= np.pi:
        return 0.0
    kF = z / w_kern
    gamma = (K + 1.0 / K) / 2.0
    N = 3 * w_kern
    C = np.zeros((N, N))
    for i in range(N):
        for j in range(N):
            d = i - j
            C[i, j] = kF / np.pi if d == 0 else np.sin(kF * d) / (np.pi * abs(d) ** gamma)

    def S(idx):
        eigs = eigvalsh(C[np.ix_(idx, idx)])
        eigs = np.clip(eigs, 1e-15, 1 - 1e-15)
        return -np.sum(eigs * np.log(eigs) + (1 - eigs) * np.log(1 - eigs))

    A = np.arange(0, w_kern)
    B = np.arange(w_kern, 2 * w_kern)
    D = np.arange(2 * w_kern, 3 * w_kern)
    return (S(A) + S(B) + S(D)
            - S(np.r_[A, B]) - S(np.r_[B, D])
            - S(np.r_[A, D]) + S(np.r_[A, B, D]))

# ================================================================
# 5. Main scan
# ================================================================

def main():
    parser = argparse.ArgumentParser(description='Exact I₃ in t-V model')
    parser.add_argument('--L', type=int, default=20, help='System size (default 20)')
    parser.add_argument('--w', type=int, default=2, help='Strip width (default 2)')
    parser.add_argument('--quick', action='store_true', help='Quick test run')
    parser.add_argument('--w_kern', type=int, default=50, help='Kernel strip width')
    args = parser.parse_args()

    L = args.L
    w = args.w
    w_kern = args.w_kern

    # Delta values and corresponding K
    if args.quick:
        Delta_vals = [0.0, 0.3, 0.5, -0.3, -0.5]
        N_list = [2, 3, 4, 5, 6]
    else:
        Delta_vals = [0.0, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7,
                      -0.2, -0.3, -0.4, -0.5, -0.6, -0.7]
        N_list = list(range(2, L // 2 + 1))

    assert 3 * w <= L, f"3w={3*w} > L={L}, strips don't fit"

    print("=" * 80)
    print(f"EXACT I₃ for t-V model (full density matrix, no Peschel)")
    print(f"L = {L}, w = {w}, PBC")
    print(f"Delta = {Delta_vals}")
    print(f"N = {N_list}")
    print("=" * 80)

    # --- Verification: V=0 Peschel vs exact ---
    print("\n--- Verification: Peschel vs Exact at V=0, N=4 ---")
    psi_v, bas_v, E_v = ground_state(L, 4, V=0.0)
    A_test = list(range(0, w))
    S_exact = exact_entropy(psi_v, bas_v, L, A_test)

    # Peschel
    C_mat = np.zeros((w, w))
    idx_map_v = {s: i for i, s in enumerate(bas_v)}
    for ai, si in enumerate(A_test):
        for aj, sj in enumerate(A_test):
            if si == sj:
                C_mat[ai, aj] = sum(psi_v[k]**2 for k, s in enumerate(bas_v) if (s >> si) & 1)
            else:
                val = 0.0
                for k, s in enumerate(bas_v):
                    if ((s >> sj) & 1) and not ((s >> si) & 1):
                        ns = s ^ (1 << si) ^ (1 << sj)
                        mn, mx = min(si, sj), max(si, sj)
                        sgn = (-1) ** bin((s >> (mn+1)) & ((1 << (mx-mn-1))-1)).count('1')
                        ni = idx_map_v.get(ns)
                        if ni is not None:
                            val += sgn * psi_v[ni] * psi_v[k]
                C_mat[ai, aj] = val
    eigs_p = eigvalsh(C_mat)
    eigs_p = np.clip(eigs_p, 1e-15, 1 - 1e-15)
    S_peschel = -np.sum(eigs_p * np.log(eigs_p) + (1-eigs_p) * np.log(1-eigs_p))

    print(f"  S_exact   = {S_exact:.12f}")
    print(f"  S_Peschel = {S_peschel:.12f}")
    print(f"  |diff|    = {abs(S_exact - S_peschel):.2e}")

    # --- Main scan ---
    results = []
    c_free = 3 * np.log(4 / 3) / np.pi
    t_total = time.time()

    header = (f"{'Δ':>5s} {'V':>5s} {'K':>6s} {'N':>3s} {'kF':>7s} "
              f"{'z':>7s} {'I3_exact':>13s} {'g_kernel':>13s} {'ratio':>8s} {'t(s)':>6s}")
    print(f"\n{header}")
    print("-" * len(header))

    for Delta in Delta_vals:
        V = 2.0 * Delta
        K = np.pi / (2 * np.arccos(-Delta)) if abs(Delta) < 1.0 else float('nan')

        for N in N_list:
            if N <= 0 or N >= L:
                continue
            kF = np.pi * N / L
            z = kF * w

            t0 = time.time()
            psi, basis, E0 = ground_state(L, N, V)
            I3 = exact_I3(psi, basis, L, w, offset=0)
            dt = time.time() - t0

            g_k = kernel_g(z, w_kern, K) if not np.isnan(K) else float('nan')
            ratio = I3 / g_k if not np.isnan(g_k) and abs(g_k) > 1e-12 else float('nan')

            results.append({
                'L': L, 'w': w, 'N': N, 'Delta': Delta, 'V': V,
                'K': float(K), 'kF': kF, 'z': z,
                'I3_exact': I3, 'g_kernel': float(g_k),
                'ratio': float(ratio), 'E0_per_L': E0 / L, 'time': dt,
            })

            r_str = f"{ratio:8.3f}" if not np.isnan(ratio) else "     ---"
            gk_str = f"{g_k:+13.8f}" if not np.isnan(g_k) else "          ---"
            print(f"{Delta:5.2f} {V:5.1f} {K:6.3f} {N:3d} {kF:7.4f} "
                  f"{z:7.4f} {I3:+13.8f} {gk_str} {r_str} {dt:6.1f}")

    dt_total = time.time() - t_total
    print(f"\nTotal time: {dt_total:.0f}s ({dt_total/3600:.1f}h)")

    # --- c_K extraction ---
    print("\n" + "=" * 80)
    print("c_K EXTRACTION")
    print("=" * 80)

    by_K = defaultdict(list)
    for r in results:
        if not np.isnan(r['K']):
            by_K[round(r['K'], 4)].append(r)

    print(f"\n{'K':>6s} {'Δ':>5s} {'c_K(exact)':>12s} {'c_K(kernel)':>12s} "
          f"{'ratio':>8s} {'c_K/c_free':>10s}")
    print("-" * 60)

    cK_summary = []
    for K in sorted(by_K.keys()):
        entries = sorted(by_K[K], key=lambda x: x['z'])
        Delta = entries[0]['Delta']

        # Use small-z points for linear fit
        small = [r for r in entries if 0.05 < r['z'] < 1.2]
        if len(small) >= 2:
            z_arr = np.array([r['z'] for r in small])
            I3_arr = np.array([r['I3_exact'] for r in small])
            gk_arr = np.array([r['g_kernel'] for r in small])
            cK_ex = np.polyfit(z_arr, I3_arr, 1)[0]
            valid = ~np.isnan(gk_arr)
            cK_kern = np.polyfit(z_arr[valid], gk_arr[valid], 1)[0] if np.any(valid) else float('nan')
        elif len(small) == 1:
            cK_ex = small[0]['I3_exact'] / small[0]['z']
            cK_kern = small[0]['g_kernel'] / small[0]['z'] if not np.isnan(small[0]['g_kernel']) else float('nan')
        else:
            continue

        ratio = cK_ex / cK_kern if not np.isnan(cK_kern) and abs(cK_kern) > 1e-12 else float('nan')
        r_str = f"{ratio:8.4f}" if not np.isnan(ratio) else "     ---"

        print(f"{K:6.3f} {Delta:5.2f} {cK_ex:12.6f} {cK_kern:12.6f} "
              f"{r_str} {cK_ex/c_free:10.4f}")
        cK_summary.append({'K': K, 'Delta': Delta,
                           'cK_exact': cK_ex, 'cK_kernel': cK_kern})

    # --- Save ---
    outfile = f'luttinger_I3_L{L}_w{w}.json'
    with open(outfile, 'w') as f:
        json.dump({'params': {'L': L, 'w': w}, 'results': results,
                   'cK_summary': cK_summary}, f, indent=2, default=str)
    print(f"\nSaved to {outfile}")

    # --- Key question ---
    print("\n" + "=" * 80)
    print("KEY QUESTION: c_K(exact) / c_K(kernel) ≈ 1 for all K?")
    print("")
    print("  YES → modified kernel captures Luttinger physics")
    print("        (2kF terms don't contribute to leading I₃)")
    print("        → publishable as analytical prediction")
    print("")
    print("  NO  → 2kF correlations matter for entanglement")
    print("        → even more interesting, need DMRG for quantitative results")
    print("        → publishable as discovery")
    print("=" * 80)


if __name__ == "__main__":
    main()


==> anc/supplementary.py <==
#!/usr/bin/env python3
"""
Supplementary Material (ancillary file) for:
"Tripartite information of free fermions:
 a universal entanglement coefficient from the sine kernel"
A. Sokolovs (2026), arXiv:2603.03103v3

This script reproduces all key numerical results of the paper.
Requires: numpy, scipy
Usage: python supplementary.py
"""

import numpy as np
from scipy.linalg import eigvalsh
from math import comb, log, pi

# ================================================================
# Core functions
# ================================================================

def safe_entropy_vn(eigs):
    """Von Neumann entropy from eigenvalues of correlation matrix."""
    e = np.clip(eigs, 1e-15, 1 - 1e-15)
    return -np.sum(e * np.log(e) + (1 - e) * np.log(1 - e))

def safe_entropy_renyi(eigs, alpha):
    """Renyi-alpha entropy from eigenvalues of correlation matrix."""
    e = np.clip(eigs, 1e-15, 1 - 1e-15)
    if alpha == 1:
        return safe_entropy_vn(eigs)
    return np.sum(np.log(e**alpha + (1 - e)**alpha)) / (1 - alpha)

def correlation_matrix_1d(kF, N):
    """Correlation matrix C_{ij} = sin(kF(i-j)) / (pi(i-j)) for N sites."""
    C = np.zeros((N, N))
    for i in range(N):
        for j in range(N):
            d = i - j
            if d == 0:
                C[i, j] = kF / np.pi
            else:
                C[i, j] = np.sin(kF * d) / (np.pi * d)
    return C

def compute_g(z, w=80, alpha=1):
    """
    Compute g(z) or g_alpha(z) for three adjacent strips of width w.
    g = S_A + S_B + S_D - S_AB - S_BD - S_AD + S_ABD
    """
    if z <= 0:
        return 0.0
    kF = z / w
    if kF >= np.pi:
        return 0.0
    N = 3 * w
    C = correlation_matrix_1d(kF, N)
    def S(idx):
        eigs = eigvalsh(C[np.ix_(idx, idx)])
        return safe_entropy_vn(eigs) if alpha == 1 else safe_entropy_renyi(eigs, alpha)
    A = np.arange(0, w)
    B = np.arange(w, 2 * w)
    D = np.arange(2 * w, 3 * w)
    return (S(A) + S(B) + S(D)
            - S(np.concatenate([A, B])) - S(np.concatenate([B, D]))
            - S(np.concatenate([A, D])) + S(np.concatenate([A, B, D])))

# ================================================================
# Verification 1: c = 3*ln(4/3)/pi  [Eq. 6]
# ================================================================

def verify_c():
    c_exact = 3 * np.log(4 / 3) / np.pi
    w = 80
    print("=" * 60)
    print("VERIFICATION 1: c = 3*ln(4/3)/pi = 0.274716...")
    print("=" * 60)
    print(f"  Analytical: c = {c_exact:.10f}")
    for z in [0.001, 0.01, 0.1]:
        g_val = compute_g(z, w)
        ratio = g_val / z
        rel_err = abs(ratio - c_exact) / c_exact
        print(f"  g({z})/{z} = {ratio:.10f}  rel.err = {rel_err:.2e}")
    print()

# ================================================================
# Verification 2: Sum rules  [Eq. 5, 11]
# ================================================================

def verify_sum_rules():
    a = np.array([3, -3, 1])
    n = np.array([1, 2, 3])
    print("=" * 60)
    print("VERIFICATION 2: Sum rules")
    print("=" * 60)
    print(f"  a = {a},  n = {n}")
    print(f"  sum(a_k * k)   = {np.sum(a*n)}  (kills z*ln(z))")
    print(f"  sum(a_k * k^2) = {np.sum(a*n**2)}  (kills z^2)")
    print(f"  sum(a_k * k^3) = {np.sum(a*n**3)}  (nonzero -> z^3*ln(z) survives)")
    print()

# ================================================================
# Verification 3: Zero crossing z* ≈ 1.329  [Sec. II.C]
# ================================================================

def verify_z_star():
    from scipy.optimize import brentq
    print("=" * 60)
    print("VERIFICATION 3: Zero crossing z* with convergence")
    print("=" * 60)
    print(f"  {'w':>5s} {'z*':>12s} {'delta':>12s}")
    prev = None
    for w in [16, 32, 48, 64, 80, 96, 128]:
        z_star = brentq(lambda z: compute_g(z, w), 1.0, 1.6, xtol=1e-8)
        delta = abs(z_star - prev) if prev is not None else float('nan')
        d_str = f"{delta:.6f}" if prev is not None else "---"
        print(f"  {w:5d} {z_star:12.6f} {d_str:>12s}")
        prev = z_star
    print(f"  Quoted: 1.329 +/- 0.001 (conservative; w=64 to w=128 variation is 0.0001)")
    print()

# ================================================================
# Verification 4: n-partite generalization c_n  [Eq. 8-9]
# ================================================================

def verify_cn():
    print("=" * 60)
    print("VERIFICATION 4: n-partite coefficients c_n = (n/pi)*ln(R_n)")
    print("=" * 60)
    for n in range(2, 6):
        log_Rn = sum((-1)**(j+1) * comb(n-1, j) * log(j+1) for j in range(n))
        cn = n * log_Rn / pi
        labels = {2: "ln(4)/pi", 3: "3*ln(4/3)/pi", 4: "4*ln(32/27)/pi"}
        print(f"  c_{n} = {cn:.6f}", end="")
        if n in labels:
            print(f"  = {labels[n]}")
        else:
            print()
    print()
    print("  Sum rule sum(a_k * k^2):")
    for n in range(2, 7):
        s = sum((-1)**k * comb(n, k) * k**2 for k in range(1, n+1))
        note = "  (nonzero: I_2 has z^2 correction)" if n == 2 else ""
        print(f"    n={n}: {s}{note}")
    print()

# ================================================================
# Verification 5: Renyi uniqueness  [Table I, Eq. 13]
# ================================================================

def verify_renyi():
    w = 60
    print("=" * 60)
    print("VERIFICATION 5: Renyi scaling g_alpha(z) ~ z^beta")
    print("=" * 60)
    z_test = np.array([0.001, 0.003, 0.01])
    for alpha in [0.5, 1.0, 1.5, 2.0, 3.0]:
        g_vals = np.array([compute_g(z, w, alpha) for z in z_test])
        g_abs = np.maximum(np.abs(g_vals), 1e-30)
        beta = np.polyfit(np.log(z_test), np.log(g_abs), 1)[0]
        sign_str = "+" if g_vals[0] > 0 else "-"
        extra = ""
        if alpha == 1.0:
            extra = " [linear: c = 3*ln(4/3)/pi]"
        elif alpha == 2.0:
            coeff = g_vals[0] / z_test[0]**3
            extra = f" [cubic: coeff = {coeff:.4f}, pred -8/pi^3 = {-8/np.pi**3:.4f}]"
        print(f"  alpha={alpha:.1f}: beta={beta:.2f}, sign={sign_str}{extra}")
    print()

# ================================================================
# Verification 6: Pocket formula  [Eq. 15]
# ================================================================

def verify_pocket():
    c = 3 * np.log(4 / 3) / np.pi
    w = 80
    print("=" * 60)
    print("VERIFICATION 6: Pocket formula g(delta)/(c*delta) -> 1")
    print("=" * 60)
    for delta in [0.001, 0.005, 0.01, 0.05, 0.1]:
        g = compute_g(delta, w)
        ratio = g / (c * delta)
        print(f"  delta={delta:.3f}: ratio = {ratio:.6f}")
    print()

# ================================================================
# Main
# ================================================================

if __name__ == "__main__":
    print()
    print("Supplementary numerical verification")
    print("arXiv:2603.03103v3")
    print()
    verify_c()
    verify_sum_rules()
    verify_z_star()
    verify_cn()
    verify_renyi()
    verify_pocket()
    print("=" * 60)
    print("All verifications complete.")
    print("=" * 60)

